Characterization of transiting exoplanets: analyzing the impact of the host star on the planet parameters

In this PhD dissertation, I discuss issues of the Radial Velocities (RV) and transit methods. These techniques allow us to derive the mass and radius of an exoplanet, necessary to model its bulk structure and to have insight on its formation. To do this, however, also the same parameters of its host star are needed. By using spectroscopy, I participated in TRANSITS, an RV follow-up program of Kepler Objects of Interest. I determined the parameters of nine host stars, enabling the characterization of their companions. With the same method, I participated in two studies which aim at exploring the mass-radius relationship of low-mass stars and at improving the statistics of star-planet interactions. I also inspected the behavior of SOPHIE/OHP spectra for instrumental effects which can affect the measure of the stellar parameters. From a different perspective, I studied Kepler-117, a multi-planetary system which presents Transit Timing Variations (TTV). A specific approach was developed in order to realize a simultaneous fit of transits, RV, and TTV, used to measure the mass of the lightest planet of the system, which was poorly constrained by RV alone. Finally, I focused on the impact of stellar activity in transit photometry and RV. This phenomenon affects the determination of the planet radius and mass, as well as other key parameters. I implemented two starspot modeling codes into a Markov Chain Monte Carlo software, and added spot evolution to one of them. I applied the codes to observations of the Sun, CoRoT-2, and CoRoT-7. In particular, I carried out an extensive study on the light curve of CoRoT-2, and explored the effects of the spots on the transit parameters. The planetary systems studied in this work provide further constraints on models of planet interior and formation. With the techniques here developed, they help in the preparation of future exoplanet surveys.

==> images/images_tesi.sh <==
cp /home/giovanni/Documents/phd/tesi/activity/c6lc.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/k17lc.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/desert_a.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/desert_b.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/saar1997.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/queloz.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/sunspot_number.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/low_phot_filt.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/low_rv_filt.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/high_phot.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/high_rv.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/C7_fitphot.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/C7_fitrv.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/slices8.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/sol_KSint_transits_perp_light2.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/area_eff_slice.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/all_linkcfr.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/transits.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/6_link_newc.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/6_link_onlyspots_newc_3.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/deepest.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/par_corr.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/all_ebopcfr_newc.pdf .
cp /home/giovanni/Documents/phd/tesi/intro/yearM.pdf .
cp /home/giovanni/Documents/phd/tesi/intro/yearR.pdf .
cp /home/giovanni/Documents/phd/tesi/intro/fischer2015.pdf .
cp /home/giovanni/Documents/phd/tesi/intro/mr_small.pdf .
cp /home/giovanni/Documents/phd/tesi/intro/mr_giant.pdf .
cp /home/giovanni/Documents/phd/tesi/intro/core.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/sed.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/hr.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/sozzetti1.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/sozzetti2.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/cog.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/abundances1.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/CaI.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/rainbowC9.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/mr2.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/mp.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/rp.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/mr.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/Calcium.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/hartman.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/CoRoT-2_rhk.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/blaze.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/blaze_zoom.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/rejt_cal.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/K_overlap.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/sun_overlap.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/F_overlap.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/K_teff_comparison_newlist.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/K_feh_comparison_newlist.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/sun_teff_comparison_newlist.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/sun_feh_comparison_newlist.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/F_teff_comparison_newlist.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/F_feh_comparison_newlist.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/aa2112413.pdf .
cp /home/giovanni/Documents/phd/tesi/spectro/150101486v1.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/aa24591-14.pdf .
cp /home/giovanni/Documents/phd/tesi/activity/spots_upd.pdf .
cp /home/giovanni/Documents/phd/tesi/resume/acknowledgments.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/resonances_tr.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/agol.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/mr_small.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/lc_part.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/vr_biss_zoom2.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/Comparison_PriorDensity.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/KOI-209_Periodogram.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/KOI-209_SC2.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/KOI-209_SC1.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/KOI-209_RV2.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/KOI-209_RV1.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/KOI-209_TTV2ph.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/KOI-209_TTV1ph.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/KOI-209_SED.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/KOI-209_OCLS2.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/KOI-209_OCLS1.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/Comparison_Density.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/Comparison_ecc.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/Comparison_Mp.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/Comparison_Rp.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/Comparison_incl.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/MR.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/misal.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/KOI-209_Stability.pdf .
cp /home/giovanni/Documents/phd/tesi/ttvs/plotMR_long.pdf .

